Rossby-Haurwitz wave in a rotating bubble-shaped Bose-Einstein condensate

A Rossby-Haurwitz (RH) wave is an excitation mode of a fluid on a rotating spherical surface, which propagates westward in the rotating frame of reference. Motivated by the recent realization of the shell-shaped Bose-Einstein condensate in microgravity, we investigate the RH wave in a superfluid rotating on a spherical-surface geometry. We employ the point-vortex model and the three-dimensional Gross-Pitaevskii equation, and numerically demonstrate that RH waves can be observed in the system of a superfluid with quantized vortices.

==> anc/README.txt <==
Article Information
Title: Rossby-Haurwitz wave in a rotating bubble-shaped Bose-Einstein condensate
All Authors: Hiroki Saito and Masazumi Hayashi

Supplemental Material Information
Total No. of Files: 4
File Types: mp4
Contact Information: hiroki.saito@uec.ac.jp

